Neural Integration of Continuous Dynamics

Neural dynamical systems are dynamical systems that are described at least in part by neural networks. The class of continuous-time neural dynamical systems must, however, be numerically integrated for simulation and learning. Here, we present a compact neural circuit for two common numerical integrators: the explicit fixed-step Runge-Kutta method of any order and the semi-implicit/predictor-corrector Adams-Bashforth-Moulton method. Modeled as constant-sized recurrent networks embedding a continuous neural differential equation, they achieve fully neural temporal output. Using the polynomial class of dynamical systems, we demonstrate the equivalence of neural and numerical integration.

==> Lorenz_RK_Merged64.py <==
from __future__ import absolute_import
from __future__ import division
from __future__ import print_function

import numpy as np
import tensorflow as tf
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
import time
import pickle

"""
A neural circuit for the Runge-Kutta numerical integrator
A neural circuit for the Lorenz system

Implemented as a tensorgraph
"""


#Constants
sigma = np.float64(10.0)
beta = np.float64(8/3)
rho = np.float64(28.0)
h = np.float64(0.005)



def body(x0, counter, Delay1, Delay2, out, N, values):

    #constant shifting
    shift = tf.constant([[0, 0, 0, 0, 0, 1], [1, 0, 0, 0, 0, 0], [0, 1, 0, 0, 0, 0], [0, 0, 1, 0, 0, 0], [0, 0, 0, 1, 0, 0], [0, 0, 0, 0, 1, 0]], name = "shift", shape = [6,6]);
    c01 = tf.constant([[0, 0., 0., 0., 0., 1.]],dtype="float64")
    c02 = tf.constant([[0, 1/2, 1, 2, 1/6, 0]],dtype="float64")
    c03 = tf.constant([[0, 1/2, 1/2, 1, 0, 0]],dtype="float64")

    #inputs
    step = tf.reduce_sum(tf.floordiv(counter, 6))
    coeff = tf.reduce_sum(tf.floormod(counter, 6))
    i1 = tf.gather_nd(c01, [[0, coeff]], name = "i1")
    i2 = tf.gather_nd(c02, [0, coeff], name = "i2")
    i3 = tf.gather_nd(c03, [0, coeff], name = "i3")

    #Start Node
    A_rk = tf.add(Delay1, x0, name = "A_rk")

    #Lorenz 
    x, y, z = tf.unstack(A_rk, axis =1)

    A = x * z
    B = x * y

    xy = tf.concat([x,y],0)
    Ay = tf.concat([A,y,x],0)
    Bz = tf.concat([B,z],0)

    xy = tf.reshape(xy, [1,2])
    Ay = tf.reshape(Ay, [1,3])
    Bz = tf.reshape(Bz, [1,2])

    sigma_tensor = tf.constant([[-sigma], [sigma]],dtype="float64")
    dy_const = tf.constant([[-1.0], [-1.0], [rho]],dtype = "float64")
    dz_const = tf.constant([[1.0], [-beta]],dtype="float64")
    dxdt = tf.matmul(xy, sigma_tensor, name = "dxdt")
    dxdt = tf.reshape(dxdt, [1])
    dydt = tf.matmul(Ay, dy_const, name = "dydt")
    dydt = tf.reshape(dydt, [1])
    dzdt = tf.matmul(Bz, dz_const, name = "dzdt")
    dzdt = tf.reshape(dzdt, [1])

    #RK Processing

    f_NN = tf.transpose(tf.stack([h*dxdt, h*dydt, h*dzdt], 0, name ="f_NN"))
    B_rk = tf.multiply(f_NN, i3, name="B_rk")
    C_rk = tf.add(f_NN , Delay2, name = "C_rk")
    D_rk = tf.multiply(C_rk, i2, name="D_rk")
    E_rk = tf.add(Delay2 , x0, name = "E_rk")
    F_rk = tf.multiply(i1 , E_rk, name = "F_rk")

    #Gathering intermediate values

    x0 = tf.reshape(tf.add(x0, tf.multiply(i1, Delay2)),[3])
    OH1 = tf.multiply(tf.gather_nd(F_rk, [0,0]), tf.one_hot(step,N,dtype="float64"))
    OH2 = tf.multiply(tf.gather_nd(F_rk, [0,1]), tf.one_hot(step, N,dtype="float64"))
    OH3 = tf.multiply(tf.gather_nd(F_rk, [0,2]), tf.one_hot(step, N,dtype="float64"))
    OH_all = tf.concat([[OH1], [OH2], [OH3]], 0)
    values = tf.add(values, tf.transpose(OH_all))
    new_count = tf.add(counter, [1])

    return x0, new_count, B_rk, D_rk, F_rk, N, values

#condition for termination
def condition(x0, counter, Delay1, Delay2, out, N, values):
    output = tf.logical_not(tf.equal(tf.reduce_sum(counter),N*6))
    return output


def run_RK(x0, N): 
    x = tf.cast(x0, tf.float64)
    #initialize delays and counter
    Delay1 = tf.Variable([[0.,0.,0.]], name = "RK_Delay1",dtype=tf.float64)
    Delay2 = tf.Variable([[0.,0.,0.]], name = "RK_Delay2",dtype=tf.float64)
    counter = tf.Variable([1], name = "counter")
    out = tf.Variable([[0.,0.,0.]], name = "out",dtype=tf.float64)
    values = tf.zeros((N,3), dtype = tf.float64)

    with tf.Session() as sess: 
        tf.global_variables_initializer().run()
        result = tf.while_loop(condition, body, [x, counter, Delay1, Delay2, out, N, values])
        output1 = result[6].eval()
    sess.close()
    return output1

run_N = 2300
x0 = np.array([np.float64(5.0),np.float64(-3.0), np.float64(20.0)])
x01 = np.array([np.float64(5.0),np.float64(-3.0), np.float64(20.0)])
x02 = np.array([np.float64(5.0+10**-15),np.float64(-3.0+10**-15), np.float64(20.0+10**-15)])
x03 = np.array([np.float64(5.0+3*10**-15),np.float64(-3.0+3*10**-15), np.float64(20.0+3*10**-15)])

points = run_RK(x0, run_N)


#Traditional RK
def f(x_n): 
    x = x_n[0]
    y = x_n[1]
    z = x_n[2]

    dx = sigma*(y-x)
    dy = rho*x-y-x*z
    dz = -beta*z+x*y
    return np.array([dx, dy, dz])


def regular_RK(x_n): 
    k1 = h*f(x_n)
    k2 = h*f(x_n + k1/2)
    k3 = h*f(x_n + k2/2)
    k4 = h*f(x_n + k3)
    return x_n + 1/6*(k1 +2*k2 + 2*k3 + k4)



real_points = []
for i in range(run_N): 
    out1 = regular_RK(x01)
    x01 = out1
    real_points.append(out1)

real_points2 = []
for i in range(run_N): 
    out2 = regular_RK(x02)
    x02 = out2
    real_points2.append(out2)

real_points3 = []
for i in range(run_N): 
    out3 = regular_RK(x03)
    x03 = out3
    real_points3.append(out3)


fig = plt.figure()

# Plot regular RK results in magenta
ax = fig.add_subplot(111, projection='3d')
ax.scatter([i[0] for i in real_points], [i[1] for i in real_points], [i[2] for i in real_points], s=5, c='m', label = "Numerical Computation")


#Plot neural circuit results in blue
ax.scatter([i[0] for i in points], [i[1] for i in points], [i[2] for i in points], s= 5, c = 'b', label = "RK Neural Circuit")
ax.set_xlabel('x')
ax.set_ylabel('y')
ax.set_zlabel('z')
ax.legend()
plt.show()


# with open('AB_time.p', 'rb') as handle:
#     ab_time = pickle.load(handle)

# with open('AB_error.p', 'rb') as handle: 
#     ab_error = pickle.load(handle)



# #Generate error plot
# real_points=real_points[:2000]
# points = points[:2000]
# real_points2= real_points2[:2000]

# error = [np.linalg.norm(real_points[i]-points[i]) for i in range(len(points))]
# time = [i*h for i in range(len(points))]

# error2 = [np.linalg.norm(real_points[i]-real_points2[i]) for i in range(len(points))]
# time2 = [i*h for i in range(len(points))]

# error3 = [np.linalg.norm(real_points[i]-real_points3[i]) for i in range(len(points))]
# print(error)
# print('FIRST POINTS')
# print(points[0])
# print(real_points[0])
# # print(len(error))
# plt.plot(time, error, linewidth = 3)
# plt.plot(time2,error2,linewidth = 3)
# plt.plot(time, error3,linewidth = 3)
# # plt.plot(ab_time, ab_error)
# plt.legend(['Runge-Kutta', 'Numerical error e-15', 'Numerical error 3e-15'],fontsize=11)


# plt.yscale('log')
# plt.xlabel('Time', size =13)
# plt.ylabel('Euclidean distance from reference',size = 13)
# plt.xticks(fontsize=13)
# plt.yticks(fontsize=13)


# plt.show()
#Write to tensorboard
# writer = tf.summary.FileWriter('.')
# writer.add_graph(tf.get_default_graph())
# writer.flush()

